Stable Dinner Party Seating Arrangements

A group of $n$ agents with numerical preferences for each other are to be assigned to the $n$ seats of a dining table. We study two natural topologies:~circular (cycle) tables and panel (path) tables. For a given seating arrangement, an agent's utility is the sum of their preference values towards their (at most two) direct neighbors. An arrangement is envy-free if no agent strictly prefers someone else's seat, and it is stable if no two agents strictly prefer each other's seats. Recently, it was shown that for both paths and cycles it is NP-hard to decide whether an envy-free arrangement exists, even for symmetric binary preferences. In contrast, we show that, if agents come from a bounded number of classes, the problem is solvable in polynomial time for arbitrarily-valued possibly asymmetric preferences, including outputting an arrangement if possible. We also give simpler proofs of the previous hardness results if preferences are allowed to be asymmetric. For stability, it is known that deciding the existence of stable arrangements is NP-hard for both topologies, but only if sufficiently-many numerical values are allowed. As it turns out, even constructing unstable instances can be challenging in certain cases, e.g., binary values. We completely characterize the existence of stable arrangements based on the number of distinct values in the preference matrix and the number of agent classes. We also ask the same question for non-negative values and give an almost-complete characterization, the most interesting outstanding case being that of paths with two-valued non-negative preferences, for which we experimentally find that stable arrangements always exist and prove it under the additional constraint that agents can only swap seats when sitting at most two positions away. We moreover give a polynomial algorithm for determining a stable arrangement assuming a bounded number of classes.

==> code/SymBreak_old.py <==
def symBreakSumRowCol(pref):
    """Returns True iff rows of pref have increasing sums, and in case of 
    equality, the sums on the corresponding columns are increasing."""
    sums_row = [Sum([pref(i, j) for j in range(N)]) for i in range(N)]
    sums_col = [Sum([pref(i, j) for i in range(N)]) for j in range(N)]
        # First order on sums of rows.
    sum_row_ord = And([sums_row[i] <= sums_row[i + 1] for i in range(N - 1)]) 
        # Then order on sums of columns.
    sum_col_ord = And([Implies(sums_row[i] == sums_row[i + 1], sums_col[i] <= sums_col[i]) 
                        for i in range(N - 1)])
    return And(sum_row_ord, sum_col_ord) 

==> code/Z3_bf_thesis.py <==
from z3 import *

N = 7

def isBlockingPair(pref, arr, i, j):
    """returns True if agent i and j are a blocking pair.
    We suppose 0<=j<i<=N-1
    """
    if j == i-1: # i and j adjacent
        blockpair = And( Not(pref(arr[i], arr[(i+1)%N])),   pref(arr[i], arr[(j-1+N)%N]), 
                        # agent at seat i envies agent at seat j
                         Not(pref(arr[j], arr[(j-1+N)%N])), pref(arr[j], arr[(i+1)%N]))   
                        # agent at seat j envies agent at seat i
        return blockpair
    if j == 0 and i == N-1: # i and j adjacent
        blockpair = And( Not(pref(arr[i], arr[(i-1+N)%N])), pref(arr[i], arr[(j+1)%N]),   
                        # agent at seat i envies agent at seat j
                         Not(pref(arr[j], arr[(j+1)%N])),   pref(arr[j], arr[(i-1+N)%N])) 
                        # agent at seat j envies agent at seat i
        return blockpair
    else: # i and j non adjacent
        blockpair = And(Sum(pref(arr[i], arr[(i-1+N)%N]), pref(arr[i], arr[(i+1)%N]))
                        < Sum(pref(arr[i], arr[(j-1+N)%N]), pref(arr[i], arr[(j+1)%N])), 
                        # agent i strictly prefers agent j's place
                        Sum(pref(arr[j], arr[(j-1+N)%N]), pref(arr[j], arr[(j+1)%N])) 
                        < Sum(pref(arr[j], arr[(i-1+N)%N]), pref(arr[j], arr[(i+1)%N]))) 
                        # agent j strictly prefers agent j's place
        return blockpair


def SymBreakSumRowCol(pref):
    """ Return True iff rows of pref have increasing sums, and in case of equality,
     the sums on the corresponding columns are increasing"""
    sums_row = [Sum([pref(i, j) for j in range(N)]) for i in range(N)]
    sums_col = [Sum([pref(i, j) for i in range(N)]) for j in range(N)]
    # First order on sums of rows
    sum_row_ord = And([sums_row[i] <= sums_row[i+1] for i in range(N-1)]) 
    # Then order on sum of columns
    sum_col_ord = And([Implies(sums_row[i] == sums_row[i+1], sums_col[i] <= sums_col[i]) 
                        for i in range(N-1)])
    return And(sum_row_ord, sum_col_ord) 


def UnstableCounterExample():
    s = Solver()
    Pref = Function('Pref', IntSort(), IntSort(), BoolSort()) # Pref(i,j) : bool "agent i likes agent j" 
    s.add([Not(Pref(i, i)) for i in range(N)]) # Constraints Pref(i,i)=False
    s.add(SymBreakSumRowCol(Pref)) # Preference Symmetry Breaking
    degrees = (1,2,2,2,3,4,4) # Constraint on the sequence of outer degrees
    s.add([Sum([Pref(i,j) for j in range(N)]) == degrees[i] for i in range(len(degrees))])
    Arr = [ Int( f"Arr_{i}") for i in range(N)] # Seat i has agent Arr(i)
    s.add( ForAll (
        Arr, Implies ( 
        And( Arr[0] == 0,  # Seat 0 occupied by agent 0
        And([ Arr[i] > 0 for i in range(1, N) ]),
        And([ Arr[i] < N for i in range(1, N) ]),
        Distinct([ Arr[i] for i in range(N)] ), # Arr is a permutation
        Arr[1] < Arr[N-1]), # Symmetry breaking for arrangement
        Or( [isBlockingPair(Pref, Arr, i, j) for  i in range(1, N) for j in range(i)] )))) 
        # people at seats i, j are blocking pair
    SolveAndPrint(s)
    

def SolveAndPrint(s):
    print("Solving ", s)
    val = s.check()
    if val == sat:
        print(val)
        print(s.model())
    elif val == unsat:
        print("unsat core = ", s.unsat_core())
    else:
        print('unknown')
 

UnstableCounterExample()

==> code/Z3_bf_thesis_1.py <==
from z3 import *

N = 7

def isBlockingPair(pref, arr, i, j):
    """returns True if person i and j are a blocking pair
    We suppose 0<=j<i<=N-1
    """
    if j == i-1: # i and j adjacent
        blockpair = And( Not(pref(arr[i], arr[(i+1)%N])),   pref(arr[i], arr[(j-1+N)%N]), # person at seat i envies person at seat j
                         Not(pref(arr[j], arr[(j-1+N)%N])), pref(arr[j], arr[(i+1)%N]))   # person at seat j envies person at seat i
        return blockpair
    if j == 0 and i == N-1: # i and j adjacent
        blockpair = And( Not(pref(arr[i], arr[(i-1+N)%N])), pref(arr[i], arr[(j+1)%N]),   # person at seat i envies person at seat j
                         Not(pref(arr[j], arr[(j+1)%N])),   pref(arr[j], arr[(i-1+N)%N])) # person at seat j envies person at seat i
        return blockpair
    else: # i and j non adjacent
        blockpair = And(Sum(pref(arr[i], arr[(i-1+N)%N]), pref(arr[i], arr[(i+1)%N])) < Sum(pref(arr[i], arr[(j-1+N)%N]), pref(arr[i], arr[(j+1)%N])), # person i strictly prefers person j's place
                        Sum(pref(arr[j], arr[(j-1+N)%N]), pref(arr[j], arr[(j+1)%N])) < Sum(pref(arr[j], arr[(i-1+N)%N]), pref(arr[j], arr[(i+1)%N]))) 
        return blockpair


def SymBreakSumRowCol(pref):
    """ Return True iff rows of pref have increasing sums, and in case of equality, the sums on the corresponding columns are increasing"""
    sums_row = [Sum([pref(i, j) for j in range(N)]) for i in range(N)]
    sums_col = [Sum([pref(i, j) for i in range(N)]) for j in range(N)]
    # First order on sums of rows
    sum_row_ord = And([sums_row[i] <= sums_row[i+1] for i in range(N-1)]) 
    # Then order on sum of columns
    sum_col_ord = And([Implies(sums_row[i] == sums_row[i+1], sums_col[i] <= sums_col[i]) 
                        for i in range(N-1)])
    return And(sum_row_ord, sum_col_ord) 


def UnstableCounterExample():
    s = Solver()
    # Person i likes person j 
    Pref = Function('Pref', IntSort(), IntSort(), BoolSort())
    # Constraints on preferences
    s.add([Not(Pref(i, i)) for i in range(N)])
    s.add(SymBreakSumRowCol(Pref)) # symmetry breaking
    degrees = (1,2,2,2,3,4,4) # Constraint on the sequence of outer degrees
    s.add([Sum([Pref(i,j) for j in range(N)]) == degrees[i] for i in range(len(degrees))])
    # Seat i has person Arr(i)
    Arr = [ Int( f"Arr_{i}") for i in range(N)]
    s.add( ForAll (
        Arr, Implies ( 
        And( Arr[0] == 0,  # seat 0 occupied by person 0
        And([ Arr[i] > 0 for i in range(1, N) ]),
        And([ Arr[i] < N for i in range(1, N) ]),
        Distinct([ Arr[i] for i in range(N)] ), # Arr is a permutation
        Arr[1] < Arr[N-1]), # Symmetry breaking for cycles
        Or( [isBlockingPair(Pref, Arr, i, j) for  i in range(1, N) for j in range(i)] )))) # people at seats i, j are blocking pair
    SolveAndPrint(s)
    

def SolveAndPrint( s):
    print("Solving ", s)
    val = s.check()
    if val == sat:
        print(val)
        print(s.model())
    elif val == unsat:
        print("unsat core = ", s.unsat_core())
    else:
        print('unknown')
 

UnstableCounterExample()

==> code/Z3_solver_old.py <==
from z3 import *

N = 7

def UnstableCounterExample():
    s = Solver()
    Pref = Function('Pref', IntSort(), IntSort(), BoolSort()) 
                                                  # Pref(i,j): bool("agent i likes agent j"). 
    s.add([Not(Pref(i, i)) for i in range(N)])    # Constrains Pref(i,i) = False.
    s.add(symBreakSumRowCol(Pref))                # Symmetry breaking on Preferences.
    degrees = (1, 2, 2, 2, 3, 4, 4)               # Constrains the sequence of outer degrees.
    s.add([Sum([Pref(i, j) for j in range(N)]) == degrees[i] for i in range(len(degrees))])
    Arr = [ Int( f"Arr_{i}") for i in range(N)]   # Seat i is taken by agent Arr(i).
    s.add( ForAll (
        Arr, Implies ( 
            And( Arr[0] == 0,                     # Seat 0 is taken by agent 0.
            And([Arr[i] > 0 for i in range(1, N)]),
            And([Arr[i] < N for i in range(1, N)]),
            Distinct([Arr[i] for i in range(N)]), # Arr is a permutation.
            Arr[1] < Arr[N - 1]),                 # Symmetry breaking for Arrangements.
            Or( [isBlockingPair(Pref, Arr, i, j) for  i in range(1, N) for j in range(i)] )))) 
                                                  # Agents at seats (i, j) form a blocking pair.
    SolveAndPrint(s)
    
def SolveAndPrint(s):
    print("Solving ", s)
    val = s.check()
    if val == sat:
        print("Satisfiable")
        print(s.model())
    elif val == unsat:
        print("Unsatisfiable")
    else:
        print("Unknown")
 
UnstableCounterExample()

==> code/isBlockingPair_old.py <==
def isBlockingPair(pref, arr, i, j):
    """ Returns True if agents at seats i and j form a blocking pair.
    We suppose 0 <= j < i <= N - 1.
    """
    if j == i - 1:                  # Seats i and j adjacent.
        blockpair = And( Not(pref(arr[i], arr[(i + 1)%N])),   pref(arr[i], arr[(j - 1 + N)%N]), 
                                    # Agent at seat i envies agent at seat j.
                         Not(pref(arr[j], arr[(j - 1 + N)%N])), pref(arr[j], arr[(i + 1)%N]))   
                                    # Agent at seat j envies agent at seat i.
        return blockpair
    if j == 0 and i == N - 1:       # Seats i and j adjacent.
        blockpair = And( Not(pref(arr[i], arr[(i - 1 + N)%N])), pref(arr[i], arr[(j + 1)%N]),   
                                    # Agent at seat i envies agent at seat j.
                         Not(pref(arr[j], arr[(j + 1)%N])),   pref(arr[j], arr[(i - 1 + N)%N])) 
                                    # Agent at seat j envies agent at seat i.
        return blockpair
    else:                           # Seats i and j non adjacent.
        blockpair = And(Sum(pref(arr[i], arr[(i - 1 + N)%N]), pref(arr[i], arr[(i + 1)%N]))
                        < Sum(pref(arr[i], arr[(j - 1 + N)%N]), pref(arr[i], arr[(j + 1)%N])), 
                                    # Agent at seat i envies agent at seat j.
                        Sum(pref(arr[j], arr[(j - 1 + N)%N]), pref(arr[j], arr[(j + 1)%N])) 
                        < Sum(pref(arr[j], arr[(i - 1 + N)%N]), pref(arr[j], arr[(i + 1)%N]))) 
                                    # Agent at seat j envies agent at seat i.
        return blockpair
